A Thermal Gradient Approach for the Quasi-Harmonic Approximation and its Application to Improved Treatment of Anisotropic Expansion

We present a novel approach to efficiently implement thermal expansion in the quasi-harmonic approximation (QHA) for both isotropic and more importantly, anisotropic expansion. In this approach, we rapidly determine a crystal's equilibrium volume and shape at a given temperature by integrating along the gradient of expansion from zero Kelvin up to the desired temperature. We compare our approach to previous isotropic methods that rely on a brute-force grid search to determine the free energy minimum, which is infeasible to carry out for anisotropic expansion, as well as quasi-anisotropic approaches that take into account the contributions to anisotropic expansion from the lattice energy. We compare these methods for experimentally known polymorphs of piracetam and resorcinol and show that both isotropic methods agree to within error up to 300 K. Using the Gr\"{u}neisen parameter causes up to 0.04 kcal/mol deviation in the Gibbs free energy, but for polymorph free energy differences there is a cancellation in error with all isotropic methods within 0.025 kcal/mol at 300 K. Anisotropic expansion allows the crystals to relax into lattice geometries 0.01-0.23 kcal/mol lower in energy at 300 K relative to isotropic expansion. For polymorph free energy differences all QHA methods produced results within 0.02 kcal/mol of each other for resorcinol and 0.12 kcal/mol for piracetam, the two molecules tested here, demonstrating a cancellation of error for isotropic methods. We also find that when expanding in more than a single volume variable, there is a non-negligible rate of failure of the basic approximations of QHA. Specifically, while expanding into new harmonic modes as the box vectors are increased, the system often falls into alternate, structurally distinct harmonic modes unrelated by continuous deformation from the original harmonic mode.

==> Figures/plot_figures.py <==
#!/usr/bin/env python

import numpy as np
import pylab as plt
import os
import sys

# Path's
path = '/home/nabraham/Documents/Paper_results/QHA_methods' 
HA = path + '/HA/'
SiQ = path + '/SiQ/'
SiQg = path + '/SiQg/'
GiQ = path + '/GiQ/'
GiQg = path + '/GiQg/'
GaQ_1D = path + '/1D_GaQ/'
GaQg_1D = path + '/1D_GaQg/'
GaQ_3D = path + '/3D_GaQ/'
GaQg_3D = path + '/3D_GaQg/'
GaQ_6D = path + '/6D_GaQ/'
GaQg_6D = path + '/6D_GaQg/'
SaQply = path + '/SaQ_ply/SaQply_minimize_8-29-18/'

color_bars = np.array([
                       [157,196,244],
                       [92.,157.,237.],

                       [228, 150, 113],
                       [216, 105, 52],

                       [204, 151, 235],
                       [170, 81, 221],

                       [184,222,153],
                       [112, 189, 51],

                       [239, 146, 188],
                       [225, 57, 134],

                       [250, 215, 0]
])/250.

color_lines = color_bars




### Radar plots
def radar_plot(catagories, Values, method, color, line_style):
    catagories = list(catagories)
    N = len(catagories) // 2

    angles = [n / float(N) * 2 * np.pi for n in range(N)]
    angles += angles[:1]
    plt.figure(figsize=(10,5)) 

    ax1 = plt.subplot(121, polar=True)
    ax2 = plt.subplot(122, polar=True)
    ax1.set_xticks(angles[:-1]) #, catagories[:3]) #, color='grey', size=8)
    ax1.set_xticklabels(catagories[:3], fontsize=22)
    ax2.set_xticks(angles[:-1])
    ax2.set_xticklabels(catagories[3:], fontsize=22)
    ax1.set_rlabel_position(0)
    ax2.set_rlabel_position(0)

    for i in range(len(method)):
        values1 = Values[i, :3].flatten().tolist()
        values1 += values1[:1]
        values1

        values2 = Values[i, 3:].flatten().tolist()
        values2 += values2[:1]
        values2
        if method[i] == 'HA':
            ax1.fill(angles, values1, 'grey')
            ax2.fill(angles, values2, 'grey')
            continue

        ax1.plot(angles, values1, linewidth=2.5, linestyle=line_style[i], label=method[i], c=color[i])
        ax2.plot(angles, values2, linewidth=2.5, linestyle=line_style[i], label=method[i], c=color[i])
    ax1.set_ylim(np.floor(np.min(Values[:, :3]) - 1),np.ceil(np.max(Values[:, :3])))
    ax1.set_rticks(np.arange(np.floor(np.min(Values[:, :3]) - 1), np.ceil(np.max(Values[:, :3])), 1))
    ax2.set_ylim(np.floor(np.min(Values[:, 3:]) - 1),np.ceil(np.max(Values[:, 3:])))
    ax2.set_rticks(np.arange(np.floor(np.min(Values[:, 3:]) - 1), np.ceil(np.max(Values[:, 3:])), 1))
    plt.legend(loc='upper center', bbox_to_anchor=(-0.15, -0.05), ncol=len(method)//2)
    plt.subplots_adjust(top=0.950, bottom=0.200, left=0.050, right=0.950)
    plt.show()

def radar_plot_all(catagories, values, method, color, line_style):
    catagories = list([r'$\beta$', r'$\alpha$', 'a', 'b', 'c', r'$\gamma$'])
    N = len(catagories)

    Values = np.zeros((len(values[:,0]),len(values[0,:])))
    Values[:,0] = values[:,4]
    Values[:,1] = values[:,3]
    Values[:,2] = values[:,0]
    Values[:,3] = values[:,1]
    Values[:,4] = values[:,2]
    Values[:,5] = values[:,5]

    angles = [n / float(N) * 2 * np.pi for n in range(N)]
    angles += angles[:1]
    plt.figure(figsize=(5,5))

    ax = plt.subplot(111, polar=True)
    ax.set_xticks(angles[:-1]) #, catagories[:3]) #, color='grey', size=8)
    ax.set_xticklabels(catagories, fontsize=22)
    ax.set_rlabel_position(0)

    for i in range(len(method)):
        values = Values[i].flatten().tolist()
        values += values[:1]
        values

        if method[i] == 'HA':
            ax.fill(angles, values, 'grey')
            continue

        ax.plot(angles, values, linewidth=2.5, linestyle=line_style[i], label=method[i], c=color[i])
        
    ax.set_ylim(np.floor(np.min(Values) - 1),np.ceil(np.max(Values)))
    ax.set_rticks(np.arange(np.floor(np.min(Values) - 1), np.ceil(np.max(Values)), 1))
    plt.legend(loc='upper center', bbox_to_anchor=(1., -0.5), ncol=4) 
#    plt.subplots_adjust(top=1.0, bottom=0.210, left=0.070, right=0.930)
    plt.tight_layout()
    plt.show()

def h_value(h):
    return np.array([(h[-1] - h[0])*100. / h[0]])
#    return np.array([h[-1] - h[0]])

def plot_dC_radar():
    N_systems = 2
    catagories = ['a', 'b', 'c', r'$\alpha$', r'$\beta$', r'$\gamma$']

    for i in range(N_systems):
        for j in range(len(system[i][4])):
            print(system[i][0], system[i][4][j])
            color_input = np.ones(3)
            line = ['solid']
            values = np.zeros((1,6))
            method = ['HA']
            hstring = system[i][0] +'_TIN_OPLS_p' + str(system[i][4][j]) + '_'+ str(system[i][3]) + '_000K_001P/out_hClassical_'
#            if os.path.isfile(SiQ + hstring + 'SiQ.npy'):
#                h = np.load(SiQ + hstring + 'SiQ.npy')
#                values = np.concatenate((values, h_value(h)), axis=0)
#                color_input = np.concatenate((color_input, color_lines[0]), axis=0)
#                line.append('solid')
#                method.append('StepIso-QHA')
#            if os.path.isfile(SiQg + hstring + 'SiQg.npy'):
#                h = np.load(SiQg + hstring + 'SiQg.npy')
#                values = np.concatenate((values, h_value(h)), axis=0)
#                color_input = np.concatenate((color_input, color_lines[1]), axis=0)
#                line.append('solid')
#                method.append('StepIso-QHA$\gamma$')

            if os.path.isfile(GiQ + hstring + 'GiQ.npy'):
                h = np.load(GiQ + hstring + 'GiQ.npy')
                values = np.concatenate((values, h_value(h)), axis=0)
                color_input = np.concatenate((color_input, color_lines[2]), axis=0)
                line.append(':')
                method.append('GradIso-QHA')
            if os.path.isfile(GiQg + hstring + 'GiQg.npy'):
                h = np.load(GiQg + hstring + 'GiQg.npy')
                values = np.concatenate((values, h_value(h)), axis=0)
                color_input = np.concatenate((color_input, color_lines[3]), axis=0)
                line.append(':')
                method.append('GradIso-QHA$\gamma$')

            if os.path.isfile(GaQ_1D + hstring + 'GaQ.npy') and system[i][7][j]:
                h = np.load(GaQ_1D + hstring + 'GaQ.npy')
                values = np.concatenate((values, h_value(h)), axis=0)
                color_input = np.concatenate((color_input, color_lines[4]), axis=0)
                line.append('--')
                method.append('1D-GradAniso-QHA')
            if os.path.isfile(GaQg_1D + hstring + 'GaQg.npy'):
                h = np.load(GaQg_1D + hstring + 'GaQg.npy')
                values = np.concatenate((values, h_value(h)), axis=0)
                color_input = np.concatenate((color_input, color_lines[5]), axis=0)
                line.append('--')
                method.append('1D-GradAniso-QHA$\gamma$')

            if os.path.isfile(GaQ_3D + hstring + 'GaQ.npy'):
                h = np.load(GaQ_3D + hstring + 'GaQ.npy')
                values = np.concatenate((values, h_value(h)), axis=0)
                color_input = np.concatenate((color_input, color_lines[6]), axis=0)
                line.append('-.')
                method.append('3D-GradAniso-QHA')
            if os.path.isfile(GaQg_3D + hstring + 'GaQg.npy'):
                h = np.load(GaQg_3D + hstring + 'GaQg.npy')
                values = np.concatenate((values, h_value(h)), axis=0)
                color_input = np.concatenate((color_input, color_lines[7]), axis=0)
                line.append('-.')
                method.append('3D-GradAniso-QHA$\gamma$')

            if os.path.isfile(GaQ_6D + hstring + 'GaQ.npy') and system[i][6][j]:
                h = np.load(GaQ_6D + hstring + 'GaQ.npy')
                values = np.concatenate((values, h_value(h)), axis=0)
                color_input = np.concatenate((color_input, color_lines[8]), axis=0)
                line.append('solid')
                method.append('GradAniso-QHA')
            if os.path.isfile(GaQg_6D + hstring + 'GaQg.npy') and system[i][6][j]:
                h = np.load(GaQg_6D + hstring + 'GaQg.npy')
                values = np.concatenate((values, h_value(h)), axis=0)
                color_input = np.concatenate((color_input, color_lines[9]), axis=0)
                line.append('solid')
                method.append('GradAniso-QHA$\gamma$')

            if os.path.isfile(SaQply + hstring + 'SaQply.npy'):
                h = np.load(SaQply + hstring + 'SaQply.npy')
                values = np.concatenate((values, h_value(h)), axis=0)
                color_input = np.concatenate((color_input, color_lines[10]), axis=0)
                line.append('--')
                method.append('QuasiAniso-QHA')
            radar_plot_all(catagories, (values), method, color_input.reshape(len(color_input)//3, 3), line)

### Plotting individual free energies
def plot_dG():
    N_systems = 2

    for i in range(N_systems):
        G_Tmax = np.zeros((11, 2))
        name = []
        for j in range(len(system[i][4])):
            name.append('Form ' + system[i][5][j])
            Gstring = system[i][0] +'_TIN_OPLS_p' + str(system[i][4][j]) + '_'+ str(system[i][3]) + '_000K_001P/out_GClassical_'
            Tstring = system[i][0] +'_TIN_OPLS_p' + str(system[i][4][j]) + '_'+ str(system[i][3]) + '_000K_001P/out_T_'
            if os.path.isfile(HA + Gstring + 'HA.npy'):
                basis = np.load(HA + Gstring + 'HA.npy')
               
                if os.path.isfile(SiQ + Gstring + 'SiQ.npy'):
                    plt.plot(np.load(SiQ + Tstring + 'SiQ.npy'), (np.load(SiQ + Gstring + 'SiQ.npy') - basis),linestyle=':', c=color_lines[0], label='StepIso-QHA', linewidth=2.5)
                    G_Tmax[0, j] = (np.load(SiQ + Gstring + 'SiQ.npy') - basis)[-1]
                if os.path.isfile(SiQg + Gstring + 'SiQg.npy'):
                    plt.plot(np.load(SiQg + Tstring + 'SiQg.npy'), (np.load(SiQg + Gstring + 'SiQg.npy') - basis),linestyle=':', c=color_lines[1], label='StepIso-QHA$\gamma$', linewidth=2.5)
                    G_Tmax[1, j] = (np.load(SiQg + Gstring + 'SiQg.npy') - basis)[-1]
 
                if os.path.isfile(GiQ + Gstring + 'GiQ.npy'):
                    plt.plot(np.load(GiQ + Tstring + 'GiQ.npy'), (np.load(GiQ + Gstring + 'GiQ.npy') - basis),linestyle=':', c=color_lines[2], label='GradIso-QHA', linewidth=2.5)
                    G_Tmax[2, j] = (np.load(GiQ + Gstring + 'GiQ.npy')[-1] - basis[-1])
                if os.path.isfile(GiQg + Gstring + 'GiQg.npy'):
                    plt.plot(np.load(GiQg + Tstring + 'GiQg.npy'), (np.load(GiQg + Gstring + 'GiQg.npy') - basis),linestyle=':', c=color_lines[3], label='GradIso-QHA$\gamma$', linewidth=2.5)
                    G_Tmax[3, j] = (np.load(GiQg + Gstring + 'GiQg.npy') - basis)[-1]

                if os.path.isfile(GaQ_1D + Gstring + 'GaQ.npy') and system[i][7][j]:
                    plt.plot(np.load(GaQ_1D + Tstring + 'GaQ.npy'), (np.load(GaQ_1D + Gstring + 'GaQ.npy') - basis),linestyle='--', c=color_lines[4], label='1D-GradAniso-QHA', linewidth=2.5)
                    G_Tmax[4, j] = (np.load(GaQ_1D + Gstring + 'GaQ.npy')[-1] - basis[-1])
                if os.path.isfile(GaQg_1D + Gstring + 'GaQg.npy'):
                    plt.plot(np.load(GaQg_1D + Tstring + 'GaQg.npy'), (np.load(GaQg_1D + Gstring + 'GaQg.npy') - basis),linestyle='--', c=color_lines[5], label='1D-GradAniso-QHA$\gamma$', linewidth=2.5)
                    G_Tmax[5, j] = (np.load(GaQg_1D + Gstring + 'GaQg.npy') - basis)[-1]

                if os.path.isfile(GaQ_3D + Gstring + 'GaQ.npy'):
                    plt.plot(np.load(GaQ_3D + Tstring + 'GaQ.npy'), (np.load(GaQ_3D + Gstring + 'GaQ.npy') - basis),linestyle='-.', c=color_lines[6], label='3D-GradAniso-QHA', linewidth=2.5)
                    G_Tmax[6, j] = (np.load(GaQ_3D + Gstring + 'GaQ.npy') - basis)[-1]
                if os.path.isfile(GaQg_3D + Gstring + 'GaQg.npy'):
                    plt.plot(np.load(GaQg_3D + Tstring + 'GaQg.npy'), (np.load(GaQg_3D + Gstring + 'GaQg.npy') - basis),linestyle='-.', c=color_lines[7], label='3D-GradAniso-QHA$\gamma$', linewidth=2.5)
                    G_Tmax[7, j] = (np.load(GaQg_3D + Gstring + 'GaQg.npy') - basis)[-1]

                if os.path.isfile(GaQ_6D + Gstring + 'GaQ.npy') and system[i][6][j]:
                    plt.plot(np.load(GaQ_6D + Tstring + 'GaQ.npy'), (np.load(GaQ_6D + Gstring + 'GaQ.npy') - basis),linestyle='solid', c=color_lines[8], label='GradAniso-QHA', linewidth=2.5, zorder=1)
                    G_Tmax[8, j] = (np.load(GaQ_6D + Gstring + 'GaQ.npy') - basis)[-1]
                if os.path.isfile(GaQg_6D + Gstring + 'GaQg.npy') and system[i][6][j]:
                    plt.plot(np.load(GaQg_6D + Tstring + 'GaQg.npy'), (np.load(GaQg_6D + Gstring + 'GaQg.npy') - basis),linestyle='solid', c=color_lines[9], label='GradAniso-QHA$\gamma$', linewidth=2.5, zorder=1)
                    G_Tmax[9, j] = (np.load(GaQg_6D + Gstring + 'GaQg.npy') - basis)[-1]

                if os.path.isfile(SaQply + Gstring + 'SaQply.npy'):
                    plt.plot(np.load(SaQply + Tstring + 'SaQply.npy'), (np.load(SaQply + Gstring + 'SaQply.npy') - basis),linestyle='--', c=color_lines[10], label='QuasiAniso-QHA', linewidth=2.5)
                    G_Tmax[10, j] = (np.load(SaQply + Gstring + 'SaQply.npy') - basis)[-1]

                print(system[i][0], system[i][4][j]) 
                plt.xlabel('T [K]', fontsize=24)
                plt.ylabel('$G_{QHA} - G_{HA}$ [kcal/mol]', fontsize=24)
                plt.ylim((-0.7, 0.0))
                plt.xlim((0.,300.))
                plt.axhline(y=0., c='black')
                plt.legend(loc='lower left')
                plt.tight_layout()
                plt.show()

        fig, ax = plt.subplots(figsize=(12,5))
        p1 = ax.bar(np.arange(2) +  0.095 + 0.08*0, G_Tmax[0], color=color_bars[0], label='StepIso-QHA', width=0.08)
        p2 = ax.bar(np.arange(2) +  0.095 + 0.08*1, G_Tmax[2], color=color_bars[2], label='GradIso-QHA', width=0.08)
        p3 = ax.bar(np.arange(2) +  0.095 + 0.08*2, G_Tmax[1], color=color_bars[1], label='StepIso-QHA$\gamma$', width=0.08)
        p4 = ax.bar(np.arange(2) +  0.095 + 0.08*3, G_Tmax[3], color=color_bars[3], label='GradIso-QHA$\gamma$', width=0.08)
        p5 = ax.bar(np.arange(2) +  0.095 + 0.08*4, G_Tmax[4], color=color_bars[4], label='1D-GradAniso-QHA', width=0.08)
        p6 = ax.bar(np.arange(2) +  0.095 + 0.08*5, G_Tmax[6], color=color_bars[6], label='3D-GradAniso-QHA', width=0.08)
        p7 = ax.bar(np.arange(2) +  0.095 + 0.08*6, G_Tmax[8], color=color_bars[8], label='GradAniso-QHA', width=0.08)
        p8 = ax.bar(np.arange(2) +  0.095 + 0.08*7, G_Tmax[5], color=color_bars[5], label='1D-GradAniso-QHA$\gamma$', width=0.08)
        p9 = ax.bar(np.arange(2) +  0.095 + 0.08*8, G_Tmax[7], color=color_bars[7], label='3D-GradAniso-QHA$\gamma$', width=0.08)
        p10 = ax.bar(np.arange(2) + 0.095 + 0.08*9, G_Tmax[9], color=color_bars[9], label='GradAniso-QHA$\gamma$', width=0.08)
        p11 = ax.bar(np.arange(2) + 0.095 + 0.08*10, G_Tmax[10], color=color_bars[10], label='QuasiAniso-QHA', width=0.08)

        ax.set_ylabel('$G_{QHA} - G_{HA} (T = 300 K)$ \n[kcal/mol]', fontsize=24)
        ax.set_xticks(np.arange(2) + 0.5)
        ax.set_xlim((0,2))
        ax.set_xticklabels(name, fontsize=16)
        ax.xaxis.tick_top()
        plt.axhline(y=0, color='black')
        plt.axvline(x=1, color='grey', linestyle='--')
        plt.ylim((-0.6, 0.))
        box = ax.get_position()
        
        # Put a legend to the right of the current axis
        plt.legend(loc='upper center', bbox_to_anchor=(0.45, -0.02), ncol=5, fontsize=12)
        plt.subplots_adjust(top=0.915, bottom=0.160, left=0.115, right=0.980)

        plt.show()


def plot_dDG():
    for i in range(2):
        Gstring0 = system[i][0] +'_TIN_OPLS_p' + str(system[i][4][0]) + '_'+ str(system[i][3]) + '_000K_001P/out_GClassical_'
        Tstring0 = system[i][0] +'_TIN_OPLS_p' + str(system[i][4][0]) + '_'+ str(system[i][3]) + '_000K_001P/out_T_'

        Gstring1 = system[i][0] +'_TIN_OPLS_p' + str(system[i][4][1]) + '_'+ str(system[i][3]) + '_000K_001P/out_GClassical_'
        Tstring1 = system[i][0] +'_TIN_OPLS_p' + str(system[i][4][1]) + '_'+ str(system[i][3]) + '_000K_001P/out_T_'

        if os.path.isfile(HA + Gstring1 + 'HA.npy') and os.path.isfile(HA + Gstring0 + 'HA.npy'):
            plt.figure(figsize=(8,5))
            basis = np.load(HA + Gstring1 + 'HA.npy') - np.load(HA + Gstring0 + 'HA.npy')


#            if os.path.isfile(SiQ + Gstring1 + 'SiQ.npy') and os.path.isfile(SiQ + Gstring0 + 'SiQ.npy') and (system[i][0] != 'zzzpus'):
#                DG = np.load(SiQ + Gstring1 + 'SiQ.npy') - np.load(SiQ + Gstring0 + 'SiQ.npy')
#                plt.plot(np.load(SiQ + Tstring1 + 'SiQ.npy'), (DG - basis), c=color_lines[0], label='StepIso-QHA', linewidth=2.5)
#            if os.path.isfile(SiQg + Gstring1 + 'SiQg.npy') and os.path.isfile(SiQg + Gstring0 + 'SiQg.npy') and (system[i][0] != 'zzzpus'):
#                DG = np.load(SiQg + Gstring1 + 'SiQg.npy') - np.load(SiQg + Gstring0 + 'SiQg.npy')
#                plt.plot(np.load(SiQg + Tstring1 + 'SiQg.npy'), (DG - basis), c=color_lines[1], label='StepIso-QHA$\gamma$', linewidth=2.5)

            if os.path.isfile(GiQ + Gstring1 + 'GiQ.npy') and os.path.isfile(GiQ + Gstring0 + 'GiQ.npy'):
                DG = np.load(GiQ + Gstring1 + 'GiQ.npy') - np.load(GiQ + Gstring0 + 'GiQ.npy')
                plt.plot(np.load(GiQ + Tstring1 + 'GiQ.npy'), (DG - basis), linestyle=':', c=color_lines[2], label='GradIso-QHA', linewidth=2.5)
            if os.path.isfile(GiQg + Gstring1 + 'GiQg.npy') and os.path.isfile(GiQg + Gstring0 + 'GiQg.npy'):
                DG = np.load(GiQg + Gstring1 + 'GiQg.npy') - np.load(GiQg + Gstring0 + 'GiQg.npy')
                plt.plot(np.load(GiQg + Tstring1 + 'GiQg.npy'), (DG - basis), linestyle=':', c=color_lines[3], label='GradIso-QHA$\gamma$', linewidth=2.5)

            if os.path.isfile(GaQ_1D + Gstring1 + 'GaQ.npy') and os.path.isfile(GaQ_1D + Gstring0 + 'GaQ.npy'): # and system[i][7][0] and system[i][7][1]:
                if (system[i][6][0] == False) or (system[i][6][1] == False):
                    stop_point = np.where(np.load(GaQ_1D + Tstring1 + 'GaQ.npy') == 200.)[0][0] + 1
                    DG = np.load(GaQ_1D + Gstring1 + 'GaQ.npy') - np.load(GaQ_1D + Gstring0 + 'GaQ.npy')
                    plt.plot(np.load(GaQ_1D + Tstring1 + 'GaQ.npy')[:stop_point], (DG - basis)[:stop_point],linestyle='--', c=color_lines[4], label='1D-GradAniso-QHA', linewidth=2.5,zorder=1)
                else:
                    DG = np.load(GaQ_1D + Gstring1 + 'GaQ.npy') - np.load(GaQ_1D + Gstring0 + 'GaQ.npy')
                    plt.plot(np.load(GaQ_1D + Tstring1 + 'GaQ.npy'), (DG - basis),linestyle='--', c=color_lines[4], label='1D-GradAniso-QHA', linewidth=2.5,zorder=1)

#                DG = np.load(GaQ_1D + Gstring1 + 'GaQ.npy') - np.load(GaQ_1D + Gstring0 + 'GaQ.npy')
#                plt.plot(np.load(GaQ_1D + Tstring1 + 'GaQ.npy'), (DG - basis),linestyle='--', c=color_lines[4], label='1D-GradAniso-QHA', linewidth=2.5)
            if os.path.isfile(GaQg_1D + Gstring1 + 'GaQg.npy') and os.path.isfile(GaQg_1D + Gstring0 + 'GaQg.npy'):
                DG = np.load(GaQg_1D + Gstring1 + 'GaQg.npy') - np.load(GaQg_1D + Gstring0 + 'GaQg.npy')
                plt.plot(np.load(GaQg_1D + Tstring1 + 'GaQg.npy'), (DG - basis),linestyle='--', c=color_lines[5], label='1D-GradAniso-QHA$\gamma$', linewidth=2.5)

            if os.path.isfile(GaQ_3D + Gstring1 + 'GaQ.npy') and os.path.isfile(GaQ_3D + Gstring0 + 'GaQ.npy'):
                DG = np.load(GaQ_3D + Gstring1 + 'GaQ.npy') - np.load(GaQ_3D + Gstring0 + 'GaQ.npy')
                plt.plot(np.load(GaQ_3D + Tstring1 + 'GaQ.npy'), (DG - basis),linestyle='-.', c=color_lines[6], label='3D-GradAniso-QHA', linewidth=2.5)
            if os.path.isfile(GaQg_3D + Gstring1 + 'GaQg.npy') and os.path.isfile(GaQg_3D + Gstring0 + 'GaQg.npy'):
                DG = np.load(GaQg_3D + Gstring1 + 'GaQg.npy') - np.load(GaQg_3D + Gstring0 + 'GaQg.npy')
                plt.plot(np.load(GaQg_3D + Tstring1 + 'GaQg.npy'), (DG - basis),linestyle='-.', c=color_lines[7], label='3D-GradAniso-QHA$\gamma$', linewidth=2.5)

            if os.path.isfile(GaQ_6D + Gstring1 + 'GaQ.npy') and os.path.isfile(GaQ_6D + Gstring0 + 'GaQ.npy'):# and system[i][6][0] and system[i][6][1]:
                T = np.load(GaQ_6D + Tstring1 + 'GaQ.npy')
                skip_point = np.where(T == 200.)[0][0]
                T = np.append(T[:skip_point], T[skip_point + 1:])
                DG = np.load(GaQ_6D + Gstring1 + 'GaQ.npy') - np.load(GaQ_6D + Gstring0 + 'GaQ.npy') - basis
                DG = np.append(DG[:skip_point], DG[skip_point + 1:]) 
                plt.plot(T, DG,linestyle='solid', c=color_lines[8], label='GradAniso-QHA', linewidth=2.5, zorder=1)
            if os.path.isfile(GaQg_6D + Gstring1 + 'GaQg.npy') and os.path.isfile(GaQg_6D + Gstring0 + 'GaQg.npy'):# and system[i][6][0] and system[i][6][1]:
                if (system[i][6][0] == False) or (system[i][6][1] == False):
                    stop_point = np.where(np.load(GaQg_6D + Tstring1 + 'GaQg.npy') == 200.)[0][0] + 1
                    print(stop_point)
                    DG = np.load(GaQg_6D + Gstring1 + 'GaQg.npy') - np.load(GaQg_6D + Gstring0 + 'GaQg.npy')
                    plt.plot(np.load(GaQg_6D + Tstring1 + 'GaQg.npy')[:stop_point], (DG - basis)[:stop_point],linestyle='solid', c=color_lines[9], label='GradAniso-QHA$\gamma$', linewidth=2.5,zorder=1)
                else:
                    DG = np.load(GaQg_6D + Gstring1 + 'GaQg.npy') - np.load(GaQg_6D + Gstring0 + 'GaQg.npy')
                    plt.plot(np.load(GaQg_6D + Tstring1 + 'GaQg.npy'), (DG - basis),linestyle='solid', c=color_lines[9], label='GradAniso-QHA$\gamma$', linewidth=2.5,zorder=1)

            if os.path.isfile(SaQply + Gstring1 + 'SaQply.npy') and os.path.isfile(SaQply + Gstring0 + 'SaQply.npy'):
                DG = np.load(SaQply + Gstring1 + 'SaQply.npy') - np.load(SaQply + Gstring0 + 'SaQply.npy')
                plt.plot(np.load(SaQply + Tstring1 + 'SaQply.npy'), (DG - basis),linestyle='--', c=color_lines[10], label='QuasiAniso-QHA', linewidth=2.5)


            plt.axhline(y=0, color='black', linewidth=1)
            plt.xlabel('T [K]', fontsize=24)
            plt.ylabel('$\Delta G_{QHA} - \Delta G_{HA}$ [kcal/mol]', fontsize=24)
            plt.xlim((0.,300))
            plt.legend(loc='center left', bbox_to_anchor=(1., 0.5), fontsize=12)
            plt.subplots_adjust(top=0.950, bottom=0.150, left=0.135, right=0.685)
            plt.show()


def plot_discont():
    # Importanting temperature array
    T_1D = np.load(GaQ_1D + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/out_T_GaQ.npy')
    T_6D = np.load(GaQg_6D + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/out_T_GaQg.npy')

    # Plotting the free energy and potential energy
    plt.figure(figsize=(12,5))
    ax1 = plt.subplot(121)
    ax2 = plt.subplot(122)

    U_HA = np.load(HA + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/out_UClassical_HA.npy')
    U_1D = np.load(GaQ_1D + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/out_UClassical_GaQ.npy')
    U_6D = np.load(GaQg_6D + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/out_UClassical_GaQg.npy')

    G_HA = np.load(HA + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/out_GClassical_HA.npy')
    G_1D = np.load(GaQ_1D + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/out_GClassical_GaQ.npy')
    G_6D = np.load(GaQg_6D + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/out_GClassical_GaQg.npy')

    ax1.plot(T_1D, U_1D, linestyle=':', c=color_lines[4], label='1D-GradAniso-QHA', linewidth=2.5)
    ax1.plot(T_6D, U_6D, linestyle='--', c=color_lines[9], label='GradAniso-QHA$\gamma$', linewidth=2.5)
    ax1.set_xlabel('T [K]', fontsize=24)
    ax1.set_ylabel('U [kcal/mol]', fontsize=24)

    ax2.plot(T_1D, G_1D - G_HA, linestyle='--', c=color_lines[4], linewidth=2.5)
    ax2.plot(T_6D, G_6D - G_HA, linestyle=':', c=color_lines[9], linewidth=2.5)
    ax2.set_xlabel('T [K]', fontsize=24)
    ax2.set_ylabel('$G_{QHA} - G_{HA}$ [kcal/mol]', fontsize=24)
    ax1.legend(loc='upper center', bbox_to_anchor=(1.1, -0.15), ncol=2, fontsize=12)
    ax1.set_xlim((0,300))
    ax2.set_xlim((0,300))
    plt.subplots_adjust(top=0.950, bottom=0.20, left=0.090, right=0.980)
    plt.show()

    # Plotting the percent change of lattice parameters
    plt.figure(figsize=(12,5))
    ax1 = plt.subplot(121)
    ax2 = plt.subplot(122)

    h_1D = np.load(GaQ_1D + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/out_hClassical_GaQ.npy')
    h_6D = np.load(GaQg_6D + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/out_hClassical_GaQg.npy')

    h_1D = 100. * (h_1D - h_1D[0]) / h_1D[0]
    h_6D = 100. * (h_6D - h_6D[0]) / h_6D[0]
    
    # plotting vectors
    ax1.plot(T_1D, h_1D[:, 0], label='a (1D)', linestyle='--', c='r', alpha=0.65, linewidth=2.5)
    ax1.plot(T_6D, h_6D[:, 0], label='a (Full)', linestyle=':', c='r', linewidth=2.5)

    ax1.plot(T_1D, h_1D[:, 1], label='b (1D)', linestyle='--', c='b', alpha=0.65, linewidth=2.5)
    ax1.plot(T_6D, h_6D[:, 1], label='b (Full)', linestyle=':', c='b', linewidth=2.5)

    ax1.plot(T_1D, h_1D[:, 2], label='c (1D)', linestyle='--', c='g', alpha=0.65, linewidth=2.5)
    ax1.plot(T_6D, h_6D[:, 2], label='c (Full)', linestyle=':', c='g', linewidth=2.5)
    ax1.set_xlabel('T [K]', fontsize=24)
    ax1.set_ylabel('Vector % Change from 0K', fontsize=22)

    # plotting angles
    ax2.plot(T_1D, h_1D[:, 3], label=r'$\alpha$ (1D)', linestyle='--', c='r', alpha=0.65, linewidth=2.5)
    ax2.plot(T_6D, h_6D[:, 3], label=r'$\alpha$ (Full)', linestyle=':', c='r', linewidth=2.5)

    ax2.plot(T_1D, h_1D[:, 4], label=r'$\beta$ (1D)', linestyle='--', c='b', alpha=0.65, linewidth=2.5)
    ax2.plot(T_6D, h_6D[:, 4], label=r'$\beta$ (Full)', linestyle=':', c='b', linewidth=2.5)

    ax2.plot(T_1D, h_1D[:, 5], label=r'$\gamma$ (1D)', linestyle='--', c='g', alpha=0.65, linewidth=2.5)
    ax2.plot(T_6D, h_6D[:, 5], label=r'$\gamma$ (Full)', linestyle=':', c='g', linewidth=2.5)
    ax2.set_xlabel('T [K]', fontsize=24)
    ax2.set_ylabel('Angles % Change from 0K', fontsize=22)

    ax1.legend(loc='upper center', bbox_to_anchor=(0.5, -0.18), ncol=3, fontsize=12)
    ax2.legend(loc='upper center', bbox_to_anchor=(0.5, -0.16), ncol=3, fontsize=12)
    ax1.set_xlim((0,300))
    ax2.set_xlim((0,300))
    plt.subplots_adjust(top=0.950, bottom=0.255, left=0.065, right=0.980)
    plt.show()

    # plotting the coordinate changes
    plot_discont_coords(GaQ_1D + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/Cords/out_GaQT', T_1D, color_lines[4])
    plot_discont_coords(GaQg_6D + 'bismev_TIN_OPLS_p3_4_000K_001P/20RK/Cords/out_GaQgT', T_6D, color_lines[9])


import sys
sys.path.insert(0, '/home/nabraham/bin/Lattice_dynamics')
import Expand as Ex


def plot_discont_coords(path, T, c):
    #T = np.arange(0,301, 15.)
    coordinates = np.zeros((len(T), 80, 3))
    velocity = np.zeros((len(T) - 1, 80))
    for i in range(len(T)):
        coordinates[i] = Ex.Return_Tinker_Coordinates(path + str(T[i]) + '.xyz')
        if i > 0:
            for j in range(80):
                velocity[i - 1,j] = np.linalg.norm(coordinates[i,j] - coordinates[i-1,j])/ (T[i] - T[i-1])

    plt.plot(T[1:], velocity, c=c, linewidth=0.5)
    plt.ylabel(r'$\partial l / \partial T$ [Ang./K]', size=24)
    plt.xlabel(r'T [K]', size=24)
    plt.tight_layout()
    plt.show()



#          refcode          name        Tm,  #mol  ply#          ply name
system = [['bismev','Piracetam',425.,4,[1,3],['I','III'],[True,False],[True,False]],
          ['resora','Resorcinol',383.,4,[1,2],[r'$\alpha$',r'$\beta$'],[True,True], [True,True]]]


#plot_dC_radar()
#plot_dG()
plot_dDG()
#plot_discont()



